Two loop renormalization of the n = 2 Wilson operator in the RI'/SMOM scheme

We compute the anomalous dimensions of the flavour non-singlet twist-2 Wilson operators in the RI'/SMOM scheme at two loops in an arbitrary linear covariant gauge. In addition we provide the full Green's function for these operators inserted in a quark 2-point function at the symmetric subtraction point. The three loop anomalous dimensions in the Landau gauge are also derived.

==> anc/qcdrissmomw2.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                   Electronic version of amplitudes, anomalous 
                       dimensions and conversion functions.

Notation:

The label Sigma_* on a set of terms flags the corresponding amplitude.
a is the coupling constant.
alr is the gauge parameter.
Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
z3 is zeta(3) where zeta(x) is the Riemann zeta function.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
scripth312 and scripth432 are the harmonic polylogarithms defined in equation
(3.3) which combine to form the object Sigma.
ln(x) is the natural logarithm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


dis2_msbar := 

       + ggr^2*Cf*Sigma_1 * (
          - 11/6
          - 1/3*alr
          - 8/81*pi^2
          + 4/27*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_1 * (
          - 15361/648
          - 37/54*alr*pi^2


          - 43*ss2(1/6*pi)
          + 9*ss2(1/6*pi)*alr
          + 86*ss2(1/2*pi)
          - 18*ss2(1/2*pi)*alr
          + 215/3*ss3(1/6*pi)
          - 15*ss3(1/6*pi)*alr
          - 172/3*ss3(1/2*pi)
          + 12*ss3(1/2*pi)*alr
          - 7/6*psiprime(1/3)
          + 37/36*psiprime(1/3)*alr
          - 1/18*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          - 5/54*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*alr
          - 29/432/(sqrt(3))*alr*pi^3
          + 1247/3888/(sqrt(3))*pi^3
          - 3/4/(sqrt(3))*ln(3)*alr*pi
          + 43/12/(sqrt(3))*ln(3)*pi
          + 1/16/(sqrt(3))*ln(3)^2*alr*pi
          - 43/144/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_1 * (
          + 730/81
          + 68/243*pi^2
          - 34/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_1 * (
          + 3971/324
          + 248/243*alr*pi^2
          - 4/3*alr*z3
          - 107/108*alr
          - 2/27*alr^2*pi^2
          - 5/12*alr^2
          - 869/243*pi^2
          - 68/243*pi^4
          - 46/3*z3
          + 4/9*scripth312
          + 4/9*scripth432
          + 104*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*alr
          - 208*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*alr
          - 520/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*alr
          + 416/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*alr
          + 869/162*psiprime(1/3)
          - 124/81*psiprime(1/3)*alr
          + 1/9*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 29/162*psiprime3(1/3)
          + 29/243/(sqrt(3))*alr*pi^3
          - 377/486/(sqrt(3))*pi^3
          + 4/3/(sqrt(3))*ln(3)*alr*pi
          - 26/3/(sqrt(3))*ln(3)*pi
          - 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 13/18/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_2 * (
          + 23/6
          - 8/27*alr*pi^2
          - 5/3*alr
          + 20/81*pi^2
          - 10/27*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_2 * (
          + 21445/648
          + 17/54*alr*pi^2
          + 2/27*alr*pi^4
          + 7/2*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 107/12*alr
          - 7/27*alr^2*pi^2
          - 5/3*alr^2
          - 425/243*pi^2
          - 22/81*pi^4
          - 77/6*z3
          - scripth312
          - scripth432
          + 53*ss2(1/6*pi)
          - 15*ss2(1/6*pi)*alr
          - 106*ss2(1/2*pi)
          + 30*ss2(1/2*pi)*alr
          - 265/3*ss3(1/6*pi)
          + 25*ss3(1/6*pi)*alr
          + 212/3*ss3(1/2*pi)
          - 20*ss3(1/2*pi)*alr
          + 425/162*psiprime(1/3)
          - 17/36*psiprime(1/3)*alr
          + 7/18*psiprime(1/3)*alr^2
          + 11/108*psiprime3(1/3)
          - 1/36*psiprime3(1/3)*alr
          + 145/1296/(sqrt(3))*alr*pi^3
          - 1537/3888/(sqrt(3))*pi^3
          + 5/4/(sqrt(3))*ln(3)*alr*pi
          - 53/12/(sqrt(3))*ln(3)*pi
          - 5/48/(sqrt(3))*ln(3)^2*alr*pi
          + 53/144/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_2 * (
          - 1937/162
          - 220/243*pi^2
          + 110/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_2 * (
          - 9805/648
          - 824/243*alr*pi^2
          + 16/81*alr*pi^4
          + 8/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 539/108*alr
          - 2/9*alr^2*pi^2
          - 7/12*alr^2
          + 1967/243*pi^2
          + 8/243*pi^4
          + 6*z3
          - 10/9*scripth312
          - 10/9*scripth432
          - 96*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 192*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 160*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 128*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 1967/162*psiprime(1/3)
          + 412/81*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          - 1/81*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 58/81/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 8/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 2/3/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_2 * (
          - 1
          )

       + ggr^2*Cf*Sigma_3 * (
          + 16/27
          - 16/81*alr*pi^2
          - 8/9*alr
          - 16/243*pi^2
          + 8/81*psiprime(1/3)
          + 8/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_3 * (
          - 188/81
          - 214/81*alr*pi^2
          - 8/243*alr*pi^4
          - 2*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          - 23/9*alr
          - 10/81*alr^2*pi^2
          - 5/9*alr^2
          + 7724/729*pi^2
          + 200/243*pi^4
          + 98/3*z3
          + 4/9*scripth312
          + 4/9*scripth432
          - 208*ss2(1/6*pi)
          + 24*ss2(1/6*pi)*alr
          + 416*ss2(1/2*pi)
          - 48*ss2(1/2*pi)*alr
          + 1040/3*ss3(1/6*pi)
          - 40*ss3(1/6*pi)*alr
          - 832/3*ss3(1/2*pi)
          + 32*ss3(1/2*pi)*alr
          - 3862/243*psiprime(1/3)
          + 107/27*psiprime(1/3)*alr
          + 5/27*psiprime(1/3)*alr^2
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 11/27*psiprime3(1/3)
          + 1/81*psiprime3(1/3)*alr
          - 29/162/(sqrt(3))*alr*pi^3
          + 377/243/(sqrt(3))*pi^3
          - 2/(sqrt(3))*ln(3)*alr*pi
          + 52/3/(sqrt(3))*ln(3)*pi
          + 1/6/(sqrt(3))*ln(3)^2*alr*pi
          - 13/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_3 * (
          + 8/27
          + 80/243*pi^2
          - 40/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_3 * (
          + 1238/81
          + 1288/729*alr*pi^2
          + 32/243*alr*pi^4
          - 8/3*alr*z3
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          + 32/81*alr
          - 20/81*alr^2*pi^2
          - 10/9*alr^2
          - 8852/729*pi^2
          - 832/729*pi^4
          - 136/3*z3
          + 8/27*scripth312
          + 8/27*scripth432
          + 320*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          - 640*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          - 1600/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          + 1280/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          + 4426/243*psiprime(1/3)
          - 644/243*psiprime(1/3)*alr
          + 10/27*psiprime(1/3)*alr^2
          - 128/81*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)^2
          + 152/243*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          - 580/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          - 80/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 20/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_4 * (
          + 71/27
          - 32/81*alr*pi^2
          - 16/9*alr
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          + 16/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_4 * (
          + 8351/324
          + 67/81*alr*pi^2
          + 32/243*alr*pi^4
          + 7/3*alr*z3
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 125/18*alr
          - 26/81*alr^2*pi^2
          - 55/36*alr^2
          - 2384/729*pi^2
          - 100/243*pi^4
          - 41/3*z3
          - 10/9*scripth312
          - 10/9*scripth432
          + 70*ss2(1/6*pi)
          - 26*ss2(1/6*pi)*alr
          - 140*ss2(1/2*pi)
          + 52*ss2(1/2*pi)*alr
          - 350/3*ss3(1/6*pi)
          + 130/3*ss3(1/6*pi)*alr
          + 280/3*ss3(1/2*pi)
          - 104/3*ss3(1/2*pi)*alr
          + 1192/243*psiprime(1/3)
          - 67/54*psiprime(1/3)*alr
          + 13/27*psiprime(1/3)*alr^2
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 7/54*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 377/1944/(sqrt(3))*alr*pi^3
          - 1015/1944/(sqrt(3))*pi^3
          + 13/6/(sqrt(3))*ln(3)*alr*pi
          - 35/6/(sqrt(3))*ln(3)*pi
          - 13/72/(sqrt(3))*ln(3)^2*alr*pi
          + 35/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 8
          - 248/243*pi^2
          + 124/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_4 * (
          - 1669/162
          - 2296/729*alr*pi^2
          + 64/243*alr*pi^4
          + 8/3*alr*z3
          + 16/9*alr*scripth312
          + 16/9*alr*scripth432
          + 1697/162*alr
          - 28/81*alr^2*pi^2
          - 25/18*alr^2
          + 9362/729*pi^2
          + 280/729*pi^4
          + 12*z3
          - 32/27*scripth312
          - 32/27*scripth432
          - 144*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 288*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 240*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 192*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 4681/243*psiprime(1/3)
          + 1148/243*psiprime(1/3)*alr
          + 14/27*psiprime(1/3)*alr^2
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          - 23/243*psiprime3(1/3)
          - 8/81*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 29/27/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 12/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_5 * (
          + 100/27
          - 64/81*alr*pi^2
          - 26/9*alr
          + 80/243*pi^2
          - 40/81*psiprime(1/3)
          + 32/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_5 * (
          + 5879/162
          + 266/81*alr*pi^2
          + 76/243*alr*pi^4
          + 6*alr*z3
          + 16/9*alr*scripth312
          + 16/9*alr*scripth432
          - 107/9*alr
          - 58/81*alr^2*pi^2
          - 49/18*alr^2
          - 7774/729*pi^2
          - 68/81*pi^4
          - 34*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 168*ss2(1/6*pi)
          - 72*ss2(1/6*pi)*alr
          - 336*ss2(1/2*pi)
          + 144*ss2(1/2*pi)*alr
          - 280*ss3(1/6*pi)
          + 120*ss3(1/6*pi)*alr
          + 224*ss3(1/2*pi)
          - 96*ss3(1/2*pi)*alr
          + 3887/243*psiprime(1/3)
          - 133/27*psiprime(1/3)*alr
          + 29/27*psiprime(1/3)*alr^2
          + 17/54*psiprime3(1/3)
          - 19/162*psiprime3(1/3)*alr
          + 29/54/(sqrt(3))*alr*pi^3
          - 203/162/(sqrt(3))*pi^3
          + 6/(sqrt(3))*ln(3)*alr*pi
          - 14/(sqrt(3))*ln(3)*pi
          - 1/2/(sqrt(3))*ln(3)^2*alr*pi
          + 7/6/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 308/27
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_5 * (
          - 1987/81
          - 6152/729*alr*pi^2
          + 128/243*alr*pi^4
          + 8*alr*z3
          + 32/9*alr*scripth312
          + 32/9*alr*scripth432
          + 1838/81*alr
          - 44/81*alr^2*pi^2
          - 16/9*alr^2
          + 15424/729*pi^2
          + 608/729*pi^4
          + 32*z3
          - 40/27*scripth312
          - 40/27*scripth432
          - 288*ss2(1/6*pi)
          + 96*ss2(1/6*pi)*alr
          + 576*ss2(1/2*pi)
          - 192*ss2(1/2*pi)*alr
          + 480*ss3(1/6*pi)
          - 160*ss3(1/6*pi)*alr
          - 384*ss3(1/2*pi)
          + 128*ss3(1/2*pi)*alr
          - 7712/243*psiprime(1/3)
          + 3076/243*psiprime(1/3)*alr
          + 22/27*psiprime(1/3)*alr^2
          - 76/243*psiprime3(1/3)
          - 16/81*psiprime3(1/3)*alr
          - 58/81/(sqrt(3))*alr*pi^3
          + 58/27/(sqrt(3))*pi^3
          - 8/(sqrt(3))*ln(3)*alr*pi
          + 24/(sqrt(3))*ln(3)*pi
          + 2/3/(sqrt(3))*ln(3)^2*alr*pi
          - 2/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_6 * (
          - 28/27
          + 16/81*alr*pi^2
          + 14/9*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 8/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_6 * (
          - 1637/162
          - 218/81*alr*pi^2
          - 52/243*alr*pi^4
          - 6*alr*z3
          - 4/9*alr*scripth312
          - 4/9*alr*scripth432
          + 65/9*alr
          + 22/81*alr^2*pi^2
          + 31/18*alr^2
          + 3346/729*pi^2
          + 148/243*pi^4
          + 70/3*z3
          + 8/9*scripth312
          + 8/9*scripth432
          - 128*ss2(1/6*pi)
          + 48*ss2(1/6*pi)*alr
          + 256*ss2(1/2*pi)
          - 96*ss2(1/2*pi)*alr
          + 640/3*ss3(1/6*pi)
          - 80*ss3(1/6*pi)*alr
          - 512/3*ss3(1/2*pi)
          + 64*ss3(1/2*pi)*alr
          - 1673/243*psiprime(1/3)
          + 109/27*psiprime(1/3)*alr
          - 11/27*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 5/18*psiprime3(1/3)
          + 13/162*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*alr*pi^3
          + 232/243/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*alr*pi
          + 32/3/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*alr*pi
          - 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_6 * (
          + 76/27
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_6 * (
          + 1609/81
          + 320/729*alr*pi^2
          - 32/243*alr*pi^4
          - 8/3*alr*z3
          - 8/9*alr*scripth312
          - 8/9*alr*scripth432
          - 1406/81*alr
          - 4/81*alr^2*pi^2
          + 4/9*alr^2
          - 7000/729*pi^2
          - 560/729*pi^4
          - 112/3*z3
          + 40/27*scripth312
          + 40/27*scripth432
          + 224*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          - 448*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          - 1120/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          + 896/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          + 3500/243*psiprime(1/3)
          - 160/243*psiprime(1/3)*alr
          + 2/27*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 94/243*psiprime3(1/3)
          + 4/81*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          - 406/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          - 56/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 14/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_7 * (
          + 37/27
          - 16/81*alr*pi^2
          - 2/9*alr
          + 8/243*pi^2
          - 4/81*psiprime(1/3)
          + 8/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_7 * (
          + 4375/324
          - 127/81*alr*pi^2
          - 8/243*alr*pi^4
          - 7/3*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          - 1/18*alr
          - 10/81*alr^2*pi^2
          + 1/36*alr^2
          + 968/729*pi^2
          + 40/243*pi^4
          + 19/3*z3
          - 2/9*scripth312
          - 2/9*scripth432
          - 50*ss2(1/6*pi)
          + 14*ss2(1/6*pi)*alr
          + 100*ss2(1/2*pi)
          - 28*ss2(1/2*pi)*alr
          + 250/3*ss3(1/6*pi)
          - 70/3*ss3(1/6*pi)*alr
          - 200/3*ss3(1/2*pi)
          + 56/3*ss3(1/2*pi)*alr
          - 484/243*psiprime(1/3)
          + 127/54*psiprime(1/3)*alr
          + 5/27*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/9*psiprime3(1/3)
          + 1/81*psiprime3(1/3)*alr
          - 203/1944/(sqrt(3))*alr*pi^3
          + 725/1944/(sqrt(3))*pi^3
          - 7/6/(sqrt(3))*ln(3)*alr*pi
          + 25/6/(sqrt(3))*ln(3)*pi
          + 7/72/(sqrt(3))*ln(3)^2*alr*pi
          - 25/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 44/9
          - 56/243*pi^2
          + 28/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_7 * (
          + 535/162
          - 1160/729*alr*pi^2
          + 32/243*alr*pi^4
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 401/162*alr
          - 20/81*alr^2*pi^2
          - 11/18*alr^2
          - 2774/729*pi^2
          - 640/729*pi^4
          - 92/3*z3
          - 4/27*scripth312
          - 4/27*scripth432
          + 160*ss2(1/6*pi)
          - 320*ss2(1/2*pi)
          - 800/3*ss3(1/6*pi)
          + 640/3*ss3(1/2*pi)
          + 1387/243*psiprime(1/3)
          + 580/243*psiprime(1/3)*alr
          + 10/27*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 104/243*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          - 290/243/(sqrt(3))*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_8 * (
          + 128/27
          - 32/81*alr*pi^2
          - 16/9*alr
          + 160/243*pi^2
          - 80/81*psiprime(1/3)
          + 16/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_8 * (
          + 4430/81
          + 46/81*alr*pi^2
          + 32/243*alr*pi^4
          + 2*alr*z3
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 61/9*alr
          - 26/81*alr^2*pi^2
          - 13/9*alr^2
          - 6128/729*pi^2
          - 88/81*pi^4
          - 110/3*z3
          - 28/9*scripth312
          - 28/9*scripth432
          + 208*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*alr
          - 416*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*alr
          - 1040/3*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*alr
          + 832/3*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*alr
          + 3064/243*psiprime(1/3)
          - 23/27*psiprime(1/3)*alr
          + 13/27*psiprime(1/3)*alr^2
          + 11/27*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*alr*pi^3
          - 377/243/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*alr*pi
          - 52/3/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*alr*pi
          + 13/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 472/27
          - 688/243*pi^2
          + 344/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_8 * (
          - 1994/81
          - 2368/729*alr*pi^2
          + 64/243*alr*pi^4
          + 8/3*alr*z3
          + 16/9*alr*scripth312
          + 16/9*alr*scripth432
          + 832/81*alr
          - 28/81*alr^2*pi^2
          - 14/9*alr^2
          + 13604/729*pi^2
          + 64/729*pi^4
          + 40/3*z3
          - 80/27*scripth312
          - 80/27*scripth432
          - 224*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 448*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 1120/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 896/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 6802/243*psiprime(1/3)
          + 1184/243*psiprime(1/3)*alr
          + 14/27*psiprime(1/3)*alr^2
          - 8/243*psiprime3(1/3)
          - 8/81*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 406/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 56/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 14/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_9 * (
          - 1/3
          )

       + ggr^4*Cf*Ca*Sigma_9 * (
          - 379/108
          + 7/27*alr*pi^2
          + 1/3*alr*z3
          - 1/6*alr
          - 1/12*alr^2
          - 284/81*pi^2
          - 44/243*pi^4
          - 5*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 30*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 60*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 142/27*psiprime(1/3)
          - 7/18*psiprime(1/3)*alr
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 7/162*psiprime3(1/3)
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/648/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/2/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/24/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_9 * (
          + 32/27
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_9 * (
          + 185/54
          - 5/6*alr
          + 1/6*alr^2
          + 1858/243*pi^2
          + 104/243*pi^4
          + 28/3*z3
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 929/81*psiprime(1/3)
          - 32/81*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)^2
          - 1/9*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_10 * (
          + 1/3
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_10 * (
          + 379/108
          - 1/27*alr*pi^2
          - 4/81*alr*pi^4
          - alr*z3
          + 1/6*alr
          + 2/27*alr^2*pi^2
          + 1/12*alr^2
          - 820/243*pi^2
          - 52/243*pi^4
          - 13/3*z3
          - 10/9*scripth312
          - 10/9*scripth432
          + 38*ss2(1/6*pi)
          + 6*ss2(1/6*pi)*alr
          - 76*ss2(1/2*pi)
          - 12*ss2(1/2*pi)*alr
          - 190/3*ss3(1/6*pi)
          - 10*ss3(1/6*pi)*alr
          + 152/3*ss3(1/2*pi)
          + 8*ss3(1/2*pi)*alr
          + 410/81*psiprime(1/3)
          + 1/18*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 5/162*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/648/(sqrt(3))*alr*pi^3
          - 551/1944/(sqrt(3))*pi^3
          - 1/2/(sqrt(3))*ln(3)*alr*pi
          - 19/6/(sqrt(3))*ln(3)*pi
          + 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 19/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 32/27
          - 232/243*pi^2
          + 116/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_10 * (
          - 185/54
          + 5/6*alr
          - 4/27*alr^2*pi^2
          - 1/6*alr^2
          + 2786/243*pi^2
          - 32/243*pi^4
          - 4/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 64*ss2(1/6*pi)
          + 128*ss2(1/2*pi)
          + 320/3*ss3(1/6*pi)
          - 256/3*ss3(1/2*pi)
          - 1393/81*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 4/27*psiprime3(1/3)
          + 116/243/(sqrt(3))*pi^3
          + 16/3/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          )$


totdis2_msbar :=

       + ggr^2*Cf*Sigma_1 * (
          + 2
          - 8/27*alr*pi^2
          - 2*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_1 * (
          + 169/18
          - 10/27*alr*pi^2
          + 4/81*alr*pi^4
          + 3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 10*alr
          - 2/9*alr^2*pi^2
          - 15/8*alr^2
          - 236/243*pi^2
          - 10/81*pi^4
          - 2/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 10*ss2(1/6*pi)
          - 6*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 12*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8*ss3(1/2*pi)*alr
          + 118/81*psiprime(1/3)
          + 5/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/648/(sqrt(3))*alr*pi^3
          - 145/1944/(sqrt(3))*pi^3
          + 1/2/(sqrt(3))*ln(3)*alr*pi
          - 5/6/(sqrt(3))*ln(3)*pi
          - 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_1 * (
          - 53/18
          - 152/243*pi^2
          + 76/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_1 * (
          - 23/8
          - 64/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4*alr
          - 8/27*alr^2*pi^2
          - alr^2
          + 122/27*pi^2
          - 20/81*pi^4
          - 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 8*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 61/9*psiprime(1/3)
          + 32/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/6*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 29/486/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          )

       + ggr^2*Cf*Sigma_2 * (
          + 2
          - 8/27*alr*pi^2
          - 2*alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_2 * (
          + 169/18
          - 10/27*alr*pi^2
          + 4/81*alr*pi^4
          + 3*alr*z3
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 10*alr
          - 2/9*alr^2*pi^2
          - 15/8*alr^2
          - 236/243*pi^2
          - 10/81*pi^4
          - 2/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 10*ss2(1/6*pi)
          - 6*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 12*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8*ss3(1/2*pi)*alr
          + 118/81*psiprime(1/3)
          + 5/9*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/648/(sqrt(3))*alr*pi^3
          - 145/1944/(sqrt(3))*pi^3
          + 1/2/(sqrt(3))*ln(3)*alr*pi
          - 5/6/(sqrt(3))*ln(3)*pi
          - 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_2 * (
          - 53/18
          - 152/243*pi^2
          + 76/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_2 * (
          - 23/8
          - 64/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 4*alr
          - 8/27*alr^2*pi^2
          - alr^2
          + 122/27*pi^2
          - 20/81*pi^4
          - 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 8*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 61/9*psiprime(1/3)
          + 32/9*psiprime(1/3)*alr
          + 4/9*psiprime(1/3)*alr^2
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/6*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 29/486/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_2 * (
          - 1
          )

       + ggr^2*Cf*Sigma_3 * (
          + 16/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_3 * (
          + 1414/27
          - 56/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 28/3*alr
          - 4/9*alr^2*pi^2
          - 2*alr^2
          + 532/243*pi^2
          - 64/243*pi^4
          - 4*z3
          - 8/3*scripth312
          - 8/3*scripth432
          - 266/81*psiprime(1/3)
          + 28/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)*alr
          )

       + ggr^4*Cf*Tf*Nf*Sigma_3 * (
          - 464/27
          - 608/243*pi^2
          + 304/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_3 * (
          - 28/3
          - 40/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 32/3*alr
          - 16/27*alr^2*pi^2
          - 8/3*alr^2
          + 176/27*pi^2
          - 256/243*pi^4
          - 32*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 96*ss2(1/6*pi)
          - 192*ss2(1/2*pi)
          - 160*ss3(1/6*pi)
          + 128*ss3(1/2*pi)
          - 88/9*psiprime(1/3)
          + 20/9*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 128/81*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/81/(sqrt(3))*pi^3
          - 8/(sqrt(3))*ln(3)*pi
          + 2/3/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_4 * (
          + 4
          - 16/27*alr*pi^2
          - 2*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_4 * (
          + 707/18
          - 20/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 7*alr
          - 4/9*alr^2*pi^2
          - 3/2*alr^2
          - 472/243*pi^2
          - 20/81*pi^4
          - 22/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 236/81*psiprime(1/3)
          + 10/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 116/9
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_4 * (
          - 7
          - 128/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 8*alr
          - 16/27*alr^2*pi^2
          - 2*alr^2
          + 244/27*pi^2
          - 40/81*pi^4
          - 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 16*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 32*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 80/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 64/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 122/9*psiprime(1/3)
          + 64/9*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/3*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 29/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 4/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_5 * (
          + 8/3
          - 16/27*alr*pi^2
          - 4/3*alr
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_5 * (
          + 707/27
          + 16/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 14/3*alr
          - 4/9*alr^2*pi^2
          - alr^2
          - 164/27*pi^2
          - 56/243*pi^4
          - 32/3*z3
          + 40*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*alr
          - 80*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*alr
          - 200/3*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*alr
          + 160/3*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*alr
          + 82/9*psiprime(1/3)
          - 8/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*alr*pi^3
          - 145/486/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*alr*pi
          - 10/3/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*alr*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 232/27
          )

       + ggr^4*Cf^2*Sigma_5 * (
          - 14/3
          - 8*alr*pi^2
          + 32/81*alr*pi^4
          + 16/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 16/3*alr
          - 16/27*alr^2*pi^2
          - 4/3*alr^2
          + 104/9*pi^2
          + 16/243*pi^4
          - 16/3*z3
          - 64*ss2(1/6*pi)
          + 64*ss2(1/6*pi)*alr
          + 128*ss2(1/2*pi)
          - 128*ss2(1/2*pi)*alr
          + 320/3*ss3(1/6*pi)
          - 320/3*ss3(1/6*pi)*alr
          - 256/3*ss3(1/2*pi)
          + 256/3*ss3(1/2*pi)*alr
          - 52/3*psiprime(1/3)
          + 12*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*alr*pi^3
          + 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*alr*pi
          + 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*alr*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_6 * (
          + 8/3
          - 16/27*alr*pi^2
          - 4/3*alr
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_6 * (
          + 707/27
          + 16/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 14/3*alr
          - 4/9*alr^2*pi^2
          - alr^2
          - 164/27*pi^2
          - 56/243*pi^4
          - 32/3*z3
          + 40*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*alr
          - 80*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*alr
          - 200/3*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*alr
          + 160/3*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*alr
          + 82/9*psiprime(1/3)
          - 8/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*alr*pi^3
          - 145/486/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*alr*pi
          - 10/3/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*alr*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 232/27
          )

       + ggr^4*Cf^2*Sigma_6 * (
          - 14/3
          - 8*alr*pi^2
          + 32/81*alr*pi^4
          + 16/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 16/3*alr
          - 16/27*alr^2*pi^2
          - 4/3*alr^2
          + 104/9*pi^2
          + 16/243*pi^4
          - 16/3*z3
          - 64*ss2(1/6*pi)
          + 64*ss2(1/6*pi)*alr
          + 128*ss2(1/2*pi)
          - 128*ss2(1/2*pi)*alr
          + 320/3*ss3(1/6*pi)
          - 320/3*ss3(1/6*pi)*alr
          - 256/3*ss3(1/2*pi)
          + 256/3*ss3(1/2*pi)*alr
          - 52/3*psiprime(1/3)
          + 12*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*alr*pi^3
          + 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*alr*pi
          + 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*alr*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_7 * (
          + 4
          - 16/27*alr*pi^2
          - 2*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_7 * (
          + 707/18
          - 20/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 7*alr
          - 4/9*alr^2*pi^2
          - 3/2*alr^2
          - 472/243*pi^2
          - 20/81*pi^4
          - 22/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 236/81*psiprime(1/3)
          + 10/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 116/9
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_7 * (
          - 7
          - 128/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 8*alr
          - 16/27*alr^2*pi^2
          - 2*alr^2
          + 244/27*pi^2
          - 40/81*pi^4
          - 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 16*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 32*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 80/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 64/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 122/9*psiprime(1/3)
          + 64/9*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/3*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 29/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 4/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_8 * (
          + 16/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_8 * (
          + 1414/27
          - 56/27*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 28/3*alr
          - 4/9*alr^2*pi^2
          - 2*alr^2
          + 532/243*pi^2
          - 64/243*pi^4
          - 4*z3
          - 8/3*scripth312
          - 8/3*scripth432
          - 266/81*psiprime(1/3)
          + 28/9*psiprime(1/3)*alr
          + 2/3*psiprime(1/3)*alr^2
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)*alr
          )

       + ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 464/27
          - 608/243*pi^2
          + 304/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_8 * (
          - 28/3
          - 40/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 32/3*alr
          - 16/27*alr^2*pi^2
          - 8/3*alr^2
          + 176/27*pi^2
          - 256/243*pi^4
          - 32*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 96*ss2(1/6*pi)
          - 192*ss2(1/2*pi)
          - 160*ss3(1/6*pi)
          + 128*ss3(1/2*pi)
          - 88/9*psiprime(1/3)
          + 20/9*psiprime(1/3)*alr
          + 8/9*psiprime(1/3)*alr^2
          - 128/81*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/81/(sqrt(3))*pi^3
          - 8/(sqrt(3))*ln(3)*pi
          + 2/3/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_9 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_9 * (
          + 2/9*alr*pi^2
          - 4/81*alr*pi^4
          - 2/3*alr*z3
          + 2/27*alr^2*pi^2
          - 1672/243*pi^2
          - 32/81*pi^4
          - 28/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 68*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 136*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 340/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 272/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 836/81*psiprime(1/3)
          - 1/3*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/972/(sqrt(3))*alr*pi^3
          - 493/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 17/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 17/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 208/243*pi^2
          + 104/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_9 * (
          - 4/27*alr^2*pi^2
          + 172/9*pi^2
          + 8/27*pi^4
          + 8*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 144*ss2(1/6*pi)
          + 288*ss2(1/2*pi)
          + 240*ss3(1/6*pi)
          - 192*ss3(1/2*pi)
          - 86/3*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          + 29/27/(sqrt(3))*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_10 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_10 * (
          + 2/9*alr*pi^2
          - 4/81*alr*pi^4
          - 2/3*alr*z3
          + 2/27*alr^2*pi^2
          - 1672/243*pi^2
          - 32/81*pi^4
          - 28/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 68*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 136*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 340/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 272/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 836/81*psiprime(1/3)
          - 1/3*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/972/(sqrt(3))*alr*pi^3
          - 493/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 17/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 17/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 208/243*pi^2
          + 104/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_10 * (
          - 4/27*alr^2*pi^2
          + 172/9*pi^2
          + 8/27*pi^4
          + 8*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 144*ss2(1/6*pi)
          + 288*ss2(1/2*pi)
          + 240*ss3(1/6*pi)
          - 192*ss3(1/2*pi)
          - 86/3*psiprime(1/3)
          + 2/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          + 29/27/(sqrt(3))*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )$


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


dis2_smom := 0*Sigma_1

       + Sigma_2 * (
          - 1
          )

       + ggr^2*Cf*Sigma_3 * (
          + 16/27
          - 16/81*alr*pi^2
          - 8/9*alr
          - 16/243*pi^2
          + 8/81*psiprime(1/3)
          + 8/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_3 * (
          - 188/81
          - 2314/729*alr*pi^2
          - 8/243*alr*pi^4
          - 2*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          - 401/81*alr
          - 2/9*alr^2*pi^2
          - alr^2
          - 4/81*alr^3*pi^2
          - 2/9*alr^3
          + 7724/729*pi^2
          + 200/243*pi^4
          + 98/3*z3
          + 4/9*scripth312
          + 4/9*scripth432
          - 208*ss2(1/6*pi)
          + 24*ss2(1/6*pi)*alr
          + 416*ss2(1/2*pi)
          - 48*ss2(1/2*pi)*alr
          + 1040/3*ss3(1/6*pi)
          - 40*ss3(1/6*pi)*alr
          - 832/3*ss3(1/2*pi)
          + 32*ss3(1/2*pi)*alr
          - 3862/243*psiprime(1/3)
          + 1157/243*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 2/27*psiprime(1/3)*alr^3
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 11/27*psiprime3(1/3)
          + 1/81*psiprime3(1/3)*alr
          - 29/162/(sqrt(3))*alr*pi^3
          + 377/243/(sqrt(3))*pi^3
          - 2/(sqrt(3))*ln(3)*alr*pi
          + 52/3/(sqrt(3))*ln(3)*pi
          + 1/6/(sqrt(3))*ln(3)^2*alr*pi
          - 13/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_3 * (
          + 8/27
          + 320/729*alr*pi^2
          + 160/81*alr
          + 80/243*pi^2
          - 40/81*psiprime(1/3)
          - 160/243*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_3 * (
          + 718/81
          + 1024/729*alr*pi^2
          + 928/6561*alr*pi^4
          - 8/3*alr*z3
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 188/81*alr
          + 116/243*alr^2*pi^2
          + 128/2187*alr^2*pi^4
          + 26/27*alr^2
          - 30452/2187*pi^2
          - 24064/19683*pi^4
          - 136/3*z3
          + 8/27*scripth312
          + 8/27*scripth432
          + 320*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          - 640*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          - 1600/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          + 1280/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          + 15226/729*psiprime(1/3)
          - 64/2187*psiprime(1/3)*alr*pi^2
          - 512/243*psiprime(1/3)*alr
          - 128/729*psiprime(1/3)*alr^2*pi^2
          - 58/81*psiprime(1/3)*alr^2
          - 8768/6561*psiprime(1/3)*pi^2
          + 2192/2187*psiprime(1/3)^2
          + 16/729*psiprime(1/3)^2*alr
          + 32/243*psiprime(1/3)^2*alr^2
          + 152/243*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          - 580/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          - 80/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 20/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_4 * (
          + 71/27
          - 32/81*alr*pi^2
          - 16/9*alr
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          + 16/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_4 * (
          + 8351/324
          - 173/729*alr*pi^2
          + 32/243*alr*pi^4
          + 7/3*alr*z3
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 1901/162*alr
          - 14/27*alr^2*pi^2
          - 29/12*alr^2
          - 8/81*alr^3*pi^2
          - 4/9*alr^3
          - 2384/729*pi^2
          - 100/243*pi^4
          - 41/3*z3
          - 10/9*scripth312
          - 10/9*scripth432
          + 70*ss2(1/6*pi)
          - 26*ss2(1/6*pi)*alr
          - 140*ss2(1/2*pi)
          + 52*ss2(1/2*pi)*alr
          - 350/3*ss3(1/6*pi)
          + 130/3*ss3(1/6*pi)*alr
          + 280/3*ss3(1/2*pi)
          - 104/3*ss3(1/2*pi)*alr
          + 1192/243*psiprime(1/3)
          + 173/486*psiprime(1/3)*alr
          + 7/9*psiprime(1/3)*alr^2
          + 4/27*psiprime(1/3)*alr^3
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 7/54*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 377/1944/(sqrt(3))*alr*pi^3
          - 1015/1944/(sqrt(3))*pi^3
          + 13/6/(sqrt(3))*ln(3)*alr*pi
          - 35/6/(sqrt(3))*ln(3)*pi
          - 13/72/(sqrt(3))*ln(3)^2*alr*pi
          + 35/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 8
          + 640/729*alr*pi^2
          + 320/81*alr
          - 248/243*pi^2
          + 124/81*psiprime(1/3)
          - 320/243*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_4 * (
          - 443/162
          - 4336/729*alr*pi^2
          + 704/6561*alr*pi^4
          + 8/3*alr*z3
          + 16/9*alr*scripth312
          + 16/9*alr*scripth432
          - 125/162*alr
          + 220/243*alr^2*pi^2
          + 256/2187*alr^2*pi^4
          + 89/54*alr^2
          + 31286/2187*pi^2
          + 8776/19683*pi^4
          + 12*z3
          - 32/27*scripth312
          - 32/27*scripth432
          - 144*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 288*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 240*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 192*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 15643/729*psiprime(1/3)
          + 1024/2187*psiprime(1/3)*alr*pi^2
          + 2168/243*psiprime(1/3)*alr
          - 256/729*psiprime(1/3)*alr^2*pi^2
          - 110/81*psiprime(1/3)*alr^2
          - 3808/6561*psiprime(1/3)*pi^2
          + 952/2187*psiprime(1/3)^2
          - 256/729*psiprime(1/3)^2*alr
          + 64/243*psiprime(1/3)^2*alr^2
          - 23/243*psiprime3(1/3)
          - 8/81*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 29/27/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 12/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_5 * (
          + 100/27
          - 64/81*alr*pi^2
          - 26/9*alr
          + 80/243*pi^2
          - 40/81*psiprime(1/3)
          + 32/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_5 * (
          + 5879/162
          + 842/729*alr*pi^2
          + 76/243*alr*pi^4
          + 6*alr*z3
          + 16/9*alr*scripth312
          + 16/9*alr*scripth432
          - 3187/162*alr
          - 10/9*alr^2*pi^2
          - 25/6*alr^2
          - 16/81*alr^3*pi^2
          - 13/18*alr^3
          - 7774/729*pi^2
          - 68/81*pi^4
          - 34*z3
          - 8/9*scripth312
          - 8/9*scripth432
          + 168*ss2(1/6*pi)
          - 72*ss2(1/6*pi)*alr
          - 336*ss2(1/2*pi)
          + 144*ss2(1/2*pi)*alr
          - 280*ss3(1/6*pi)
          + 120*ss3(1/6*pi)*alr
          + 224*ss3(1/2*pi)
          - 96*ss3(1/2*pi)*alr
          + 3887/243*psiprime(1/3)
          - 421/243*psiprime(1/3)*alr
          + 5/3*psiprime(1/3)*alr^2
          + 8/27*psiprime(1/3)*alr^3
          + 17/54*psiprime3(1/3)
          - 19/162*psiprime3(1/3)*alr
          + 29/54/(sqrt(3))*alr*pi^3
          - 203/162/(sqrt(3))*pi^3
          + 6/(sqrt(3))*ln(3)*alr*pi
          - 14/(sqrt(3))*ln(3)*pi
          - 1/2/(sqrt(3))*ln(3)^2*alr*pi
          + 7/6/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 308/27
          + 1280/729*alr*pi^2
          + 520/81*alr
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          - 640/243*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_5 * (
          - 683/81
          - 10376/729*alr*pi^2
          + 1408/6561*alr*pi^4
          + 8*alr*z3
          + 32/9*alr*scripth312
          + 32/9*alr*scripth432
          + 238/81*alr
          + 380/243*alr^2*pi^2
          + 512/2187*alr^2*pi^4
          + 68/27*alr^2
          + 52576/2187*pi^2
          + 18656/19683*pi^4
          + 32*z3
          - 40/27*scripth312
          - 40/27*scripth432
          - 288*ss2(1/6*pi)
          + 96*ss2(1/6*pi)*alr
          + 576*ss2(1/2*pi)
          - 192*ss2(1/2*pi)*alr
          + 480*ss3(1/6*pi)
          - 160*ss3(1/6*pi)*alr
          - 384*ss3(1/2*pi)
          + 128*ss3(1/2*pi)*alr
          - 26288/729*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*alr*pi^2
          + 5188/243*psiprime(1/3)*alr
          - 512/729*psiprime(1/3)*alr^2*pi^2
          - 190/81*psiprime(1/3)*alr^2
          - 2240/6561*psiprime(1/3)*pi^2
          + 560/2187*psiprime(1/3)^2
          - 512/729*psiprime(1/3)^2*alr
          + 128/243*psiprime(1/3)^2*alr^2
          - 76/243*psiprime3(1/3)
          - 16/81*psiprime3(1/3)*alr
          - 58/81/(sqrt(3))*alr*pi^3
          + 58/27/(sqrt(3))*pi^3
          - 8/(sqrt(3))*ln(3)*alr*pi
          + 24/(sqrt(3))*ln(3)*pi
          + 2/3/(sqrt(3))*ln(3)^2*alr*pi
          - 2/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_6 * (
          - 28/27
          + 16/81*alr*pi^2
          + 14/9*alr
          - 80/243*pi^2
          + 40/81*psiprime(1/3)
          - 8/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_6 * (
          - 1637/162
          - 1574/729*alr*pi^2
          - 52/243*alr*pi^4
          - 6*alr*z3
          - 4/9*alr*scripth312
          - 4/9*alr*scripth432
          + 1849/162*alr
          + 10/27*alr^2*pi^2
          + 5/2*alr^2
          + 4/81*alr^3*pi^2
          + 7/18*alr^3
          + 3346/729*pi^2
          + 148/243*pi^4
          + 70/3*z3
          + 8/9*scripth312
          + 8/9*scripth432
          - 128*ss2(1/6*pi)
          + 48*ss2(1/6*pi)*alr
          + 256*ss2(1/2*pi)
          - 96*ss2(1/2*pi)*alr
          + 640/3*ss3(1/6*pi)
          - 80*ss3(1/6*pi)*alr
          - 512/3*ss3(1/2*pi)
          + 64*ss3(1/2*pi)*alr
          - 1673/243*psiprime(1/3)
          + 787/243*psiprime(1/3)*alr
          - 5/9*psiprime(1/3)*alr^2
          - 2/27*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 5/18*psiprime3(1/3)
          + 13/162*psiprime3(1/3)*alr
          - 29/81/(sqrt(3))*alr*pi^3
          + 232/243/(sqrt(3))*pi^3
          - 4/(sqrt(3))*ln(3)*alr*pi
          + 32/3/(sqrt(3))*ln(3)*pi
          + 1/3/(sqrt(3))*ln(3)^2*alr*pi
          - 8/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_6 * (
          + 76/27
          - 320/729*alr*pi^2
          - 280/81*alr
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          + 160/243*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_6 * (
          + 737/81
          + 2960/729*alr*pi^2
          + 608/6561*alr*pi^4
          - 8/3*alr*z3
          - 8/9*alr*scripth312
          - 8/9*alr*scripth432
          - 454/81*alr
          - 140/243*alr^2*pi^2
          - 128/2187*alr^2*pi^4
          - 32/27*alr^2
          - 26440/2187*pi^2
          - 17360/19683*pi^4
          - 112/3*z3
          + 40/27*scripth312
          + 40/27*scripth432
          + 224*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*alr
          - 448*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*alr
          - 1120/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*alr
          + 896/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*alr
          + 13220/729*psiprime(1/3)
          - 1472/2187*psiprime(1/3)*alr*pi^2
          - 1480/243*psiprime(1/3)*alr
          + 128/729*psiprime(1/3)*alr^2*pi^2
          + 70/81*psiprime(1/3)*alr^2
          - 2944/6561*psiprime(1/3)*pi^2
          + 736/2187*psiprime(1/3)^2
          + 368/729*psiprime(1/3)^2*alr
          - 32/243*psiprime(1/3)^2*alr^2
          + 94/243*psiprime3(1/3)
          + 4/81*psiprime3(1/3)*alr
          + 58/243/(sqrt(3))*alr*pi^3
          - 406/243/(sqrt(3))*pi^3
          + 8/3/(sqrt(3))*ln(3)*alr*pi
          - 56/3/(sqrt(3))*ln(3)*pi
          - 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 14/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_7 * (
          + 37/27
          - 16/81*alr*pi^2
          - 2/9*alr
          + 8/243*pi^2
          - 4/81*psiprime(1/3)
          + 8/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_7 * (
          + 4375/324
          - 1531/729*alr*pi^2
          - 8/243*alr*pi^4
          - 7/3*alr*z3
          + 4/9*alr*scripth312
          + 4/9*alr*scripth432
          - 53/81*alr
          - 2/9*alr^2*pi^2
          - 1/12*alr^2
          - 4/81*alr^3*pi^2
          - 1/18*alr^3
          + 968/729*pi^2
          + 40/243*pi^4
          + 19/3*z3
          - 2/9*scripth312
          - 2/9*scripth432
          - 50*ss2(1/6*pi)
          + 14*ss2(1/6*pi)*alr
          + 100*ss2(1/2*pi)
          - 28*ss2(1/2*pi)*alr
          + 250/3*ss3(1/6*pi)
          - 70/3*ss3(1/6*pi)*alr
          - 200/3*ss3(1/2*pi)
          + 56/3*ss3(1/2*pi)*alr
          - 484/243*psiprime(1/3)
          + 1531/486*psiprime(1/3)*alr
          + 1/3*psiprime(1/3)*alr^2
          + 2/27*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          - 1/9*psiprime3(1/3)
          + 1/81*psiprime3(1/3)*alr
          - 203/1944/(sqrt(3))*alr*pi^3
          + 725/1944/(sqrt(3))*pi^3
          - 7/6/(sqrt(3))*ln(3)*alr*pi
          + 25/6/(sqrt(3))*ln(3)*pi
          + 7/72/(sqrt(3))*ln(3)^2*alr*pi
          - 25/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 44/9
          + 320/729*alr*pi^2
          + 40/81*alr
          - 56/243*pi^2
          + 28/81*psiprime(1/3)
          - 160/243*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_7 * (
          + 605/162
          - 1496/729*alr*pi^2
          + 736/6561*alr*pi^4
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 523/162*alr
          + 68/243*alr^2*pi^2
          + 128/2187*alr^2*pi^4
          + 19/54*alr^2
          - 8930/2187*pi^2
          - 17632/19683*pi^4
          - 92/3*z3
          - 4/27*scripth312
          - 4/27*scripth432
          + 160*ss2(1/6*pi)
          - 320*ss2(1/2*pi)
          - 800/3*ss3(1/6*pi)
          + 640/3*ss3(1/2*pi)
          + 4465/729*psiprime(1/3)
          + 128/2187*psiprime(1/3)*alr*pi^2
          + 748/243*psiprime(1/3)*alr
          - 128/729*psiprime(1/3)*alr^2*pi^2
          - 34/81*psiprime(1/3)*alr^2
          - 4832/6561*psiprime(1/3)*pi^2
          + 1208/2187*psiprime(1/3)^2
          - 32/729*psiprime(1/3)^2*alr
          + 32/243*psiprime(1/3)^2*alr^2
          + 104/243*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          - 290/243/(sqrt(3))*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_8 * (
          + 128/27
          - 32/81*alr*pi^2
          - 16/9*alr
          + 160/243*pi^2
          - 80/81*psiprime(1/3)
          + 16/27*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_8 * (
          + 4430/81
          - 362/729*alr*pi^2
          + 32/243*alr*pi^4
          + 2*alr*z3
          + 8/9*alr*scripth312
          + 8/9*alr*scripth432
          - 937/81*alr
          - 14/27*alr^2*pi^2
          - 7/3*alr^2
          - 8/81*alr^3*pi^2
          - 4/9*alr^3
          - 6128/729*pi^2
          - 88/81*pi^4
          - 110/3*z3
          - 28/9*scripth312
          - 28/9*scripth432
          + 208*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*alr
          - 416*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*alr
          - 1040/3*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*alr
          + 832/3*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*alr
          + 3064/243*psiprime(1/3)
          + 181/243*psiprime(1/3)*alr
          + 7/9*psiprime(1/3)*alr^2
          + 4/27*psiprime(1/3)*alr^3
          + 11/27*psiprime3(1/3)
          - 4/81*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*alr*pi^3
          - 377/243/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*alr*pi
          - 52/3/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*alr*pi
          + 13/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 472/27
          + 640/729*alr*pi^2
          + 320/81*alr
          - 688/243*pi^2
          + 344/81*psiprime(1/3)
          - 320/243*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_8 * (
          - 610/81
          - 5272/729*alr*pi^2
          - 64/6561*alr*pi^4
          + 8/3*alr*z3
          + 16/9*alr*scripth312
          + 16/9*alr*scripth432
          - 244/81*alr
          + 220/243*alr^2*pi^2
          + 256/2187*alr^2*pi^4
          + 46/27*alr^2
          + 49028/2187*pi^2
          + 5056/19683*pi^4
          + 40/3*z3
          - 80/27*scripth312
          - 80/27*scripth432
          - 224*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          + 448*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          + 1120/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          - 896/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 24514/729*psiprime(1/3)
          + 1792/2187*psiprime(1/3)*alr*pi^2
          + 2636/243*psiprime(1/3)*alr
          - 256/729*psiprime(1/3)*alr^2*pi^2
          - 110/81*psiprime(1/3)*alr^2
          - 3328/6561*psiprime(1/3)*pi^2
          + 832/2187*psiprime(1/3)^2
          - 448/729*psiprime(1/3)^2*alr
          + 64/243*psiprime(1/3)^2*alr^2
          - 8/243*psiprime3(1/3)
          - 8/81*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          + 406/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          + 56/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          - 14/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_9 * (
          - 1/3
          )

       + ggr^4*Cf*Ca*Sigma_9 * (
          - 379/108
          + 7/27*alr*pi^2
          + 1/3*alr*z3
          - 1/6*alr
          - 1/12*alr^2
          - 284/81*pi^2
          - 44/243*pi^4
          - 5*z3
          - 2/9*scripth312
          - 2/9*scripth432
          + 30*ss2(1/6*pi)
          - 2*ss2(1/6*pi)*alr
          - 60*ss2(1/2*pi)
          + 4*ss2(1/2*pi)*alr
          - 50*ss3(1/6*pi)
          + 10/3*ss3(1/6*pi)*alr
          + 40*ss3(1/2*pi)
          - 8/3*ss3(1/2*pi)*alr
          + 142/27*psiprime(1/3)
          - 7/18*psiprime(1/3)*alr
          + 16/81*psiprime(1/3)*pi^2
          - 4/27*psiprime(1/3)^2
          + 7/162*psiprime3(1/3)
          + 29/1944/(sqrt(3))*alr*pi^3
          - 145/648/(sqrt(3))*pi^3
          + 1/6/(sqrt(3))*ln(3)*alr*pi
          - 5/2/(sqrt(3))*ln(3)*pi
          - 1/72/(sqrt(3))*ln(3)^2*alr*pi
          + 5/24/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_9 * (
          + 32/27
          + 8/81*pi^2
          - 4/27*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_9 * (
          + 83/54
          - 7/18*alr
          + 1/6*alr^2
          + 566/81*pi^2
          + 872/2187*pi^4
          + 28/3*z3
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 283/27*psiprime(1/3)
          - 224/729*psiprime(1/3)*pi^2
          + 56/243*psiprime(1/3)^2
          - 1/9*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_10 * (
          + 1/3
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_10 * (
          + 379/108
          - 1/27*alr*pi^2
          - 4/81*alr*pi^4
          - alr*z3
          + 1/6*alr
          + 2/27*alr^2*pi^2
          + 1/12*alr^2
          - 820/243*pi^2
          - 52/243*pi^4
          - 13/3*z3
          - 10/9*scripth312
          - 10/9*scripth432
          + 38*ss2(1/6*pi)
          + 6*ss2(1/6*pi)*alr
          - 76*ss2(1/2*pi)
          - 12*ss2(1/2*pi)*alr
          - 190/3*ss3(1/6*pi)
          - 10*ss3(1/6*pi)*alr
          + 152/3*ss3(1/2*pi)
          + 8*ss3(1/2*pi)*alr
          + 410/81*psiprime(1/3)
          + 1/18*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 5/162*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/648/(sqrt(3))*alr*pi^3
          - 551/1944/(sqrt(3))*pi^3
          - 1/2/(sqrt(3))*ln(3)*alr*pi
          - 19/6/(sqrt(3))*ln(3)*pi
          + 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 19/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 32/27
          - 232/243*pi^2
          + 116/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_10 * (
          - 83/54
          - 16/27*alr*pi^2
          - 64/729*alr*pi^4
          + 7/18*alr
          - 4/27*alr^2*pi^2
          - 1/6*alr^2
          + 1030/81*pi^2
          - 128/2187*pi^4
          - 4/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 64*ss2(1/6*pi)
          + 128*ss2(1/2*pi)
          + 320/3*ss3(1/6*pi)
          - 256/3*ss3(1/2*pi)
          - 515/27*psiprime(1/3)
          + 64/243*psiprime(1/3)*alr*pi^2
          + 8/9*psiprime(1/3)*alr
          + 2/9*psiprime(1/3)*alr^2
          - 736/729*psiprime(1/3)*pi^2
          + 184/243*psiprime(1/3)^2
          - 16/81*psiprime(1/3)^2*alr
          + 4/27*psiprime3(1/3)
          + 116/243/(sqrt(3))*pi^3
          + 16/3/(sqrt(3))*ln(3)*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          )$


totdis2_smom := 

       + ggr^2*Cf*Sigma_1 * (
          + 2
          - 8/27*alr*pi^2
          - alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_1 * (
          + 707/36
          - 284/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/36*alr
          - 10/27*alr^2*pi^2
          - 5/4*alr^2
          - 2/27*alr^3*pi^2
          - 1/4*alr^3
          - 236/243*pi^2
          - 10/81*pi^4
          - 11/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 10*ss2(1/6*pi)
          - 6*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 12*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8*ss3(1/2*pi)*alr
          + 118/81*psiprime(1/3)
          + 142/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/648/(sqrt(3))*alr*pi^3
          - 145/1944/(sqrt(3))*pi^3
          + 1/2/(sqrt(3))*ln(3)*alr*pi
          - 5/6/(sqrt(3))*ln(3)*pi
          - 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_1 * (
          - 58/9
          + 160/243*alr*pi^2
          + 20/9*alr
          - 152/243*pi^2
          + 76/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_1 * (
          - 7/2
          - 68/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 2*alr
          + 122/27*pi^2
          - 20/81*pi^4
          - 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 8*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 61/9*psiprime(1/3)
          + 34/9*psiprime(1/3)*alr
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/6*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 29/486/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_1 * (
          - 1
          )

       + ggr^2*Cf*Sigma_2 * (
          + 2
          - 8/27*alr*pi^2
          - alr
          + 4/27*pi^2
          - 2/9*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_2 * (
          + 707/36
          - 284/243*alr*pi^2
          + 4/81*alr*pi^4
          + 2/3*alr*scripth312
          + 2/3*alr*scripth432
          - 223/36*alr
          - 10/27*alr^2*pi^2
          - 5/4*alr^2
          - 2/27*alr^3*pi^2
          - 1/4*alr^3
          - 236/243*pi^2
          - 10/81*pi^4
          - 11/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 10*ss2(1/6*pi)
          - 6*ss2(1/6*pi)*alr
          - 20*ss2(1/2*pi)
          + 12*ss2(1/2*pi)*alr
          - 50/3*ss3(1/6*pi)
          + 10*ss3(1/6*pi)*alr
          + 40/3*ss3(1/2*pi)
          - 8*ss3(1/2*pi)*alr
          + 118/81*psiprime(1/3)
          + 142/81*psiprime(1/3)*alr
          + 5/9*psiprime(1/3)*alr^2
          + 1/9*psiprime(1/3)*alr^3
          + 8/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          - 1/54*psiprime3(1/3)*alr
          + 29/648/(sqrt(3))*alr*pi^3
          - 145/1944/(sqrt(3))*pi^3
          + 1/2/(sqrt(3))*ln(3)*alr*pi
          - 5/6/(sqrt(3))*ln(3)*pi
          - 1/24/(sqrt(3))*ln(3)^2*alr*pi
          + 5/72/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_2 * (
          - 58/9
          + 160/243*alr*pi^2
          + 20/9*alr
          - 152/243*pi^2
          + 76/81*psiprime(1/3)
          - 80/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_2 * (
          - 7/2
          - 68/27*alr*pi^2
          + 16/81*alr*pi^4
          + 4/3*alr*z3
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          + 2*alr
          + 122/27*pi^2
          - 20/81*pi^4
          - 28/3*z3
          - 2/3*scripth312
          - 2/3*scripth432
          + 8*ss2(1/6*pi)
          + 16*ss2(1/6*pi)*alr
          - 16*ss2(1/2*pi)
          - 32*ss2(1/2*pi)*alr
          - 40/3*ss3(1/6*pi)
          - 80/3*ss3(1/6*pi)*alr
          + 32/3*ss3(1/2*pi)
          + 64/3*ss3(1/2*pi)*alr
          - 61/9*psiprime(1/3)
          + 34/9*psiprime(1/3)*alr
          - 16/27*psiprime(1/3)*pi^2
          + 4/9*psiprime(1/3)^2
          + 1/6*psiprime3(1/3)
          - 2/27*psiprime3(1/3)*alr
          - 29/243/(sqrt(3))*alr*pi^3
          - 29/486/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*alr*pi
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       + Sigma_2 * (
          - 1
          )

       + ggr^2*Cf*Sigma_3 * (
          + 16/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_3 * (
          + 1414/27
          - 892/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 446/27*alr
          - 20/27*alr^2*pi^2
          - 10/3*alr^2
          - 4/27*alr^3*pi^2
          - 2/3*alr^3
          + 532/243*pi^2
          - 64/243*pi^4
          - 4*z3
          - 8/3*scripth312
          - 8/3*scripth432
          - 266/81*psiprime(1/3)
          + 446/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)*alr
          )

       + ggr^4*Cf*Tf*Nf*Sigma_3 * (
          - 464/27
          + 320/243*alr*pi^2
          + 160/27*alr
          - 608/243*pi^2
          + 304/81*psiprime(1/3)
          - 160/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_3 * (
          - 28/3
          - 56/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 16/3*alr
          + 176/27*pi^2
          - 256/243*pi^4
          - 32*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 96*ss2(1/6*pi)
          - 192*ss2(1/2*pi)
          - 160*ss3(1/6*pi)
          + 128*ss3(1/2*pi)
          - 88/9*psiprime(1/3)
          + 28/9*psiprime(1/3)*alr
          - 128/81*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/81/(sqrt(3))*pi^3
          - 8/(sqrt(3))*ln(3)*pi
          + 2/3/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_4 * (
          + 4
          - 16/27*alr*pi^2
          - 2*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_4 * (
          + 707/18
          - 568/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 223/18*alr
          - 20/27*alr^2*pi^2
          - 5/2*alr^2
          - 4/27*alr^3*pi^2
          - 1/2*alr^3
          - 472/243*pi^2
          - 20/81*pi^4
          - 22/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 236/81*psiprime(1/3)
          + 284/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_4 * (
          - 116/9
          + 320/243*alr*pi^2
          + 40/9*alr
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          - 160/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_4 * (
          - 7
          - 136/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 4*alr
          + 244/27*pi^2
          - 40/81*pi^4
          - 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 16*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 32*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 80/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 64/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 122/9*psiprime(1/3)
          + 68/9*psiprime(1/3)*alr
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/3*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 29/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 4/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_5 * (
          + 8/3
          - 16/27*alr*pi^2
          - 4/3*alr
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_5 * (
          + 707/27
          - 244/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 223/27*alr
          - 20/27*alr^2*pi^2
          - 5/3*alr^2
          - 4/27*alr^3*pi^2
          - 1/3*alr^3
          - 164/27*pi^2
          - 56/243*pi^4
          - 32/3*z3
          + 40*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*alr
          - 80*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*alr
          - 200/3*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*alr
          + 160/3*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*alr
          + 82/9*psiprime(1/3)
          + 122/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*alr*pi^3
          - 145/486/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*alr*pi
          - 10/3/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*alr*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_5 * (
          - 232/27
          + 320/243*alr*pi^2
          + 80/27*alr
          - 160/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_5 * (
          - 14/3
          - 8*alr*pi^2
          + 32/81*alr*pi^4
          + 16/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 8/3*alr
          + 104/9*pi^2
          + 16/243*pi^4
          - 16/3*z3
          - 64*ss2(1/6*pi)
          + 64*ss2(1/6*pi)*alr
          + 128*ss2(1/2*pi)
          - 128*ss2(1/2*pi)*alr
          + 320/3*ss3(1/6*pi)
          - 320/3*ss3(1/6*pi)*alr
          - 256/3*ss3(1/2*pi)
          + 256/3*ss3(1/2*pi)*alr
          - 52/3*psiprime(1/3)
          + 12*psiprime(1/3)*alr
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*alr*pi^3
          + 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*alr*pi
          + 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*alr*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_6 * (
          + 8/3
          - 16/27*alr*pi^2
          - 4/3*alr
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_6 * (
          + 707/27
          - 244/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 223/27*alr
          - 20/27*alr^2*pi^2
          - 5/3*alr^2
          - 4/27*alr^3*pi^2
          - 1/3*alr^3
          - 164/27*pi^2
          - 56/243*pi^4
          - 32/3*z3
          + 40*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*alr
          - 80*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*alr
          - 200/3*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*alr
          + 160/3*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*alr
          + 82/9*psiprime(1/3)
          + 122/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 32/81*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/162/(sqrt(3))*alr*pi^3
          - 145/486/(sqrt(3))*pi^3
          + 2/(sqrt(3))*ln(3)*alr*pi
          - 10/3/(sqrt(3))*ln(3)*pi
          - 1/6/(sqrt(3))*ln(3)^2*alr*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_6 * (
          - 232/27
          + 320/243*alr*pi^2
          + 80/27*alr
          - 160/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_6 * (
          - 14/3
          - 8*alr*pi^2
          + 32/81*alr*pi^4
          + 16/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 8/3*alr
          + 104/9*pi^2
          + 16/243*pi^4
          - 16/3*z3
          - 64*ss2(1/6*pi)
          + 64*ss2(1/6*pi)*alr
          + 128*ss2(1/2*pi)
          - 128*ss2(1/2*pi)*alr
          + 320/3*ss3(1/6*pi)
          - 320/3*ss3(1/6*pi)*alr
          - 256/3*ss3(1/2*pi)
          + 256/3*ss3(1/2*pi)*alr
          - 52/3*psiprime(1/3)
          + 12*psiprime(1/3)*alr
          - 64/81*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 116/243/(sqrt(3))*alr*pi^3
          + 116/243/(sqrt(3))*pi^3
          - 16/3/(sqrt(3))*ln(3)*alr*pi
          + 16/3/(sqrt(3))*ln(3)*pi
          + 4/9/(sqrt(3))*ln(3)^2*alr*pi
          - 4/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_7 * (
          + 4
          - 16/27*alr*pi^2
          - 2*alr
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_7 * (
          + 707/18
          - 568/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 223/18*alr
          - 20/27*alr^2*pi^2
          - 5/2*alr^2
          - 4/27*alr^3*pi^2
          - 1/2*alr^3
          - 472/243*pi^2
          - 20/81*pi^4
          - 22/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 20*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*alr
          - 40*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*alr
          - 100/3*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*alr
          + 80/3*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*alr
          + 236/81*psiprime(1/3)
          + 284/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 1/54*psiprime3(1/3)
          - 1/27*psiprime3(1/3)*alr
          + 29/324/(sqrt(3))*alr*pi^3
          - 145/972/(sqrt(3))*pi^3
          + 1/(sqrt(3))*ln(3)*alr*pi
          - 5/3/(sqrt(3))*ln(3)*pi
          - 1/12/(sqrt(3))*ln(3)^2*alr*pi
          + 5/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_7 * (
          - 116/9
          + 320/243*alr*pi^2
          + 40/9*alr
          - 304/243*pi^2
          + 152/81*psiprime(1/3)
          - 160/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_7 * (
          - 7
          - 136/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*z3
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 4*alr
          + 244/27*pi^2
          - 40/81*pi^4
          - 56/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 16*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*alr
          - 32*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*alr
          - 80/3*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*alr
          + 64/3*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*alr
          - 122/9*psiprime(1/3)
          + 68/9*psiprime(1/3)*alr
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/3*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/243/(sqrt(3))*alr*pi^3
          - 29/243/(sqrt(3))*pi^3
          - 8/3/(sqrt(3))*ln(3)*alr*pi
          - 4/3/(sqrt(3))*ln(3)*pi
          + 2/9/(sqrt(3))*ln(3)^2*alr*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_8 * (
          + 16/3
          - 16/27*alr*pi^2
          - 8/3*alr
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          + 8/9*psiprime(1/3)*alr
          )

       + ggr^4*Cf*Ca*Sigma_8 * (
          + 1414/27
          - 892/243*alr*pi^2
          + 8/81*alr*pi^4
          + 4/3*alr*scripth312
          + 4/3*alr*scripth432
          - 446/27*alr
          - 20/27*alr^2*pi^2
          - 10/3*alr^2
          - 4/27*alr^3*pi^2
          - 2/3*alr^3
          + 532/243*pi^2
          - 64/243*pi^4
          - 4*z3
          - 8/3*scripth312
          - 8/3*scripth432
          - 266/81*psiprime(1/3)
          + 446/81*psiprime(1/3)*alr
          + 10/9*psiprime(1/3)*alr^2
          + 2/9*psiprime(1/3)*alr^3
          + 64/81*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)*alr
          )

       + ggr^4*Cf*Tf*Nf*Sigma_8 * (
          - 464/27
          + 320/243*alr*pi^2
          + 160/27*alr
          - 608/243*pi^2
          + 304/81*psiprime(1/3)
          - 160/81*psiprime(1/3)*alr
          )

       + ggr^4*Cf^2*Sigma_8 * (
          - 28/3
          - 56/27*alr*pi^2
          + 32/81*alr*pi^4
          + 8/3*alr*scripth312
          + 8/3*alr*scripth432
          + 16/3*alr
          + 176/27*pi^2
          - 256/243*pi^4
          - 32*z3
          - 8/3*scripth312
          - 8/3*scripth432
          + 96*ss2(1/6*pi)
          - 192*ss2(1/2*pi)
          - 160*ss3(1/6*pi)
          + 128*ss3(1/2*pi)
          - 88/9*psiprime(1/3)
          + 28/9*psiprime(1/3)*alr
          - 128/81*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)^2
          + 16/27*psiprime3(1/3)
          - 4/27*psiprime3(1/3)*alr
          - 58/81/(sqrt(3))*pi^3
          - 8/(sqrt(3))*ln(3)*pi
          + 2/3/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_9 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_9 * (
          + 2/9*alr*pi^2
          - 4/81*alr*pi^4
          - 2/3*alr*z3
          + 2/27*alr^2*pi^2
          - 1672/243*pi^2
          - 32/81*pi^4
          - 28/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 68*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 136*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 340/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 272/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 836/81*psiprime(1/3)
          - 1/3*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/972/(sqrt(3))*alr*pi^3
          - 493/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 17/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 17/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_9 * (
          - 208/243*pi^2
          + 104/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_9 * (
          - 8/27*alr*pi^2
          - 4/27*alr^2*pi^2
          + 172/9*pi^2
          + 8/27*pi^4
          + 8*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 144*ss2(1/6*pi)
          + 288*ss2(1/2*pi)
          + 240*ss3(1/6*pi)
          - 192*ss3(1/2*pi)
          - 86/3*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          + 2/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          + 29/27/(sqrt(3))*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^2*Cf*Sigma_10 * (
          + 8/27*pi^2
          - 4/9*psiprime(1/3)
          )

       + ggr^4*Cf*Ca*Sigma_10 * (
          + 2/9*alr*pi^2
          - 4/81*alr*pi^4
          - 2/3*alr*z3
          + 2/27*alr^2*pi^2
          - 1672/243*pi^2
          - 32/81*pi^4
          - 28/3*z3
          - 4/3*scripth312
          - 4/3*scripth432
          + 68*ss2(1/6*pi)
          + 4*ss2(1/6*pi)*alr
          - 136*ss2(1/2*pi)
          - 8*ss2(1/2*pi)*alr
          - 340/3*ss3(1/6*pi)
          - 20/3*ss3(1/6*pi)*alr
          + 272/3*ss3(1/2*pi)
          + 16/3*ss3(1/2*pi)*alr
          + 836/81*psiprime(1/3)
          - 1/3*psiprime(1/3)*alr
          - 1/9*psiprime(1/3)*alr^2
          + 16/27*psiprime(1/3)*pi^2
          - 4/9*psiprime(1/3)^2
          + 2/27*psiprime3(1/3)
          + 1/54*psiprime3(1/3)*alr
          - 29/972/(sqrt(3))*alr*pi^3
          - 493/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*alr*pi
          - 17/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*alr*pi
          + 17/36/(sqrt(3))*ln(3)^2*pi
          )

       + ggr^4*Cf*Tf*Nf*Sigma_10 * (
          - 208/243*pi^2
          + 104/81*psiprime(1/3)
          )

       + ggr^4*Cf^2*Sigma_10 * (
          - 8/27*alr*pi^2
          - 4/27*alr^2*pi^2
          + 172/9*pi^2
          + 8/27*pi^4
          + 8*z3
          - 4/3*scripth312
          - 4/3*scripth432
          - 144*ss2(1/6*pi)
          + 288*ss2(1/2*pi)
          + 240*ss3(1/6*pi)
          - 192*ss3(1/2*pi)
          - 86/3*psiprime(1/3)
          + 4/9*psiprime(1/3)*alr
          + 2/9*psiprime(1/3)*alr^2
          - 32/27*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)^2
          + 1/27*psiprime3(1/3)
          + 29/27/(sqrt(3))*pi^3
          + 12/(sqrt(3))*ln(3)*pi
          - 1/(sqrt(3))*ln(3)^2*pi
          )$

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma11_smom := (8*Cf)/3*ggr^2 

                + (Cf*( - 462*psiprime(1/3)*Ca
                        + 168*psiprime(1/3)*Nf*Tf
                        + 308*Ca*pi^2
                        + 8433*Ca
                        - 1008*Cf
                        - 112*Nf*pi^2*Tf
                        - 2988*Nf*Tf))/243*ggr^4

                + (Cf*( + 64152*sqrt(3)*psiprime(1/3)^2*Ca^2
                        - 89496*sqrt(3)*psiprime(1/3)^2*Ca*Cf
                        - 23328*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
                        + 32544*sqrt(3)*psiprime(1/3)^2*Cf*Nf*Tf
                        - 85536*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
                        + 862812*sqrt(3)*psiprime(1/3)*Ca^2
                        + 119328*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
                        - 5901984*sqrt(3)*psiprime(1/3)*Ca*Cf
                        + 31104*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
                        + 251424*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
                        - 43392*sqrt(3)*psiprime(1/3)*Cf*Nf*pi^2*Tf
                        + 2227824*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
                        - 186624*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
                        + 56133*sqrt(3)*psiprime3(1/3)*Ca^2
                        - 55242*sqrt(3)*psiprime3(1/3)*Ca*Cf
                        - 20412*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
                        + 20088*sqrt(3)*psiprime3(1/3)*Cf*Nf*Tf
                        + 27713664*sqrt(3)*ss2(pi/6)*Ca^2
                        - 57736800*sqrt(3)*ss2(pi/6)*Ca*Cf
                        - 10077696*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
                        + 20995200*sqrt(3)*ss2(pi/6)*Cf*Nf*Tf
                        - 55427328*sqrt(3)*ss2(pi/2)*Ca^2
                        + 115473600*sqrt(3)*ss2(pi/2)*Ca*Cf
                        + 20155392*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
                        - 41990400*sqrt(3)*ss2(pi/2)*Cf*Nf*Tf
                        - 46189440*sqrt(3)*ss3(pi/6)*Ca^2
                        + 96228000*sqrt(3)*ss3(pi/6)*Ca*Cf
                        + 16796160*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
                        - 34992000*sqrt(3)*ss3(pi/6)*Cf*Nf*Tf
                        + 36951552*sqrt(3)*ss3(pi/2)*Ca^2
                        - 76982400*sqrt(3)*ss3(pi/2)*Ca*Cf
                        - 13436928*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
                        + 27993600*sqrt(3)*ss3(pi/2)*Cf*Nf*Tf
                        - 121176*sqrt(3)*Ca^2*pi^4
                        - 575208*sqrt(3)*Ca^2*pi^2
                        - 384912*sqrt(3)*Ca^2*scripth312
                        - 384912*sqrt(3)*Ca^2*scripth432
                        - 7243344*sqrt(3)*Ca^2*z3
                        + 25273296*sqrt(3)*Ca^2
                        + 107536*sqrt(3)*Ca*Cf*pi^4
                        + 3934656*sqrt(3)*Ca*Cf*pi^2
                        - 449064*sqrt(3)*Ca*Cf*scripth312
                        - 449064*sqrt(3)*Ca*Cf*scripth432
                        + 3639168*sqrt(3)*Ca*Cf*z3
                        - 4833270*sqrt(3)*Ca*Cf
                        + 44064*sqrt(3)*Ca*Nf*pi^4*Tf
                        - 167616*sqrt(3)*Ca*Nf*pi^2*Tf
                        + 139968*sqrt(3)*Ca*Nf*scripth312*Tf
                        + 139968*sqrt(3)*Ca*Nf*scripth432*Tf
                        + 1259712*sqrt(3)*Ca*Nf*Tf*z3
                        - 16603056*sqrt(3)*Ca*Nf*Tf
                        + 1679616*sqrt(3)*Cf^2*z3
                        - 90720*sqrt(3)*Cf^2
                        - 39104*sqrt(3)*Cf*Nf*pi^4*Tf
                        - 1485216*sqrt(3)*Cf*Nf*pi^2*Tf
                        + 163296*sqrt(3)*Cf*Nf*scripth312*Tf
                        + 163296*sqrt(3)*Cf*Nf*scripth432*Tf
                        - 559872*sqrt(3)*Cf*Nf*Tf*z3
                        - 742608*sqrt(3)*Cf*Nf*Tf
                        + 124416*sqrt(3)*Nf^2*pi^2*Tf^2
                        + 2423520*sqrt(3)*Nf^2*Tf^2
                        + 192456*ln(3)^2*Ca^2*pi
                        - 400950*ln(3)^2*Ca*Cf*pi
                        - 69984*ln(3)^2*Ca*Nf*pi*Tf
                        + 145800*ln(3)^2*Cf*Nf*pi*Tf
                        - 2309472*ln(3)*Ca^2*pi
                        + 4811400*ln(3)*Ca*Cf*pi
                        + 839808*ln(3)*Ca*Nf*pi*Tf
                        - 1749600*ln(3)*Cf*Nf*pi*Tf
                        - 206712*Ca^2*pi^3
                        + 430650*Ca*Cf*pi^3
                        + 75168*Ca*Nf*pi^3*Tf
                        - 156600*Cf*Nf*pi^3*Tf))/(39366*sqrt(3))*ggr^6;

gamma12_smom := - (4*Cf)/3*ggr^2 

                + (Cf*( + 264*psiprime(1/3)*Ca
                        + 144*psiprime(1/3)*Cf
                        - 96*psiprime(1/3)*Nf*Tf
                        - 176*Ca*pi^2
                        - 6651*Ca
                        - 96*Cf*pi^2
                        - 288*Cf
                        + 64*Nf*pi^2*Tf
                        + 2340*Nf*Tf))/486*ggr^4

                + (Cf*( - 256608*sqrt(3)*psiprime(1/3)^2*Ca^2
                        + 477504*sqrt(3)*psiprime(1/3)^2*Ca*Cf
                        + 93312*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
                        - 103680*sqrt(3)*psiprime(1/3)^2*Cf^2
                        - 156672*sqrt(3)*psiprime(1/3)^2*Cf*Nf*Tf
                        + 342144*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
                        - 1082808*sqrt(3)*psiprime(1/3)*Ca^2
                        - 636672*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
                        + 7978176*sqrt(3)*psiprime(1/3)*Ca*Cf
                        - 124416*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
                        - 150336*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
                        + 138240*sqrt(3)*psiprime(1/3)*Cf^2*pi^2
                        + 1537056*sqrt(3)*psiprime(1/3)*Cf^2
                        + 208896*sqrt(3)*psiprime(1/3)*Cf*Nf*pi^2*Tf
                        - 3297024*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
                        + 176256*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
                        - 106920*sqrt(3)*psiprime3(1/3)*Ca^2
                        + 204768*sqrt(3)*psiprime3(1/3)*Ca*Cf
                        + 38880*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
                        - 34992*sqrt(3)*psiprime3(1/3)*Cf^2
                        - 75168*sqrt(3)*psiprime3(1/3)*Cf*Nf*Tf
                        - 49653648*sqrt(3)*ss2(pi/6)*Ca^2
                        + 117993024*sqrt(3)*ss2(pi/6)*Ca*Cf
                        + 18055872*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
                        - 1679616*sqrt(3)*ss2(pi/6)*Cf^2
                        - 43670016*sqrt(3)*ss2(pi/6)*Cf*Nf*Tf
                        + 99307296*sqrt(3)*ss2(pi/2)*Ca^2
                        - 235986048*sqrt(3)*ss2(pi/2)*Ca*Cf
                        - 36111744*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
                        + 3359232*sqrt(3)*ss2(pi/2)*Cf^2
                        + 87340032*sqrt(3)*ss2(pi/2)*Cf*Nf*Tf
                        + 82756080*sqrt(3)*ss3(pi/6)*Ca^2
                        - 196655040*sqrt(3)*ss3(pi/6)*Ca*Cf
                        - 30093120*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
                        + 2799360*sqrt(3)*ss3(pi/6)*Cf^2
                        + 72783360*sqrt(3)*ss3(pi/6)*Cf*Nf*Tf
                        - 66204864*sqrt(3)*ss3(pi/2)*Ca^2
                        + 157324032*sqrt(3)*ss3(pi/2)*Ca*Cf
                        + 24074496*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
                        - 2239488*sqrt(3)*ss3(pi/2)*Cf^2
                        - 58226688*sqrt(3)*ss3(pi/2)*Cf*Nf*Tf
                        + 171072*sqrt(3)*Ca^2*pi^4
                        + 721872*sqrt(3)*Ca^2*pi^2
                        + 384912*sqrt(3)*Ca^2*scripth312
                        + 384912*sqrt(3)*Ca^2*scripth432
                        + 12369672*sqrt(3)*Ca^2*z3
                        - 37423134*sqrt(3)*Ca^2
                        - 333824*sqrt(3)*Ca*Cf*pi^4
                        - 5318784*sqrt(3)*Ca*Cf*pi^2
                        + 653184*sqrt(3)*Ca*Cf*scripth312
                        + 653184*sqrt(3)*Ca*Cf*scripth432
                        - 11897280*sqrt(3)*Ca*Cf*z3
                        + 367416*sqrt(3)*Ca*Cf
                        - 62208*sqrt(3)*Ca*Nf*pi^4*Tf
                        + 100224*sqrt(3)*Ca*Nf*pi^2*Tf
                        - 139968*sqrt(3)*Ca*Nf*scripth312*Tf
                        - 139968*sqrt(3)*Ca*Nf*scripth432*Tf
                        - 1749600*sqrt(3)*Ca*Nf*Tf*z3
                        + 24312312*sqrt(3)*Ca*Nf*Tf
                        + 47232*sqrt(3)*Cf^2*pi^4
                        - 1024704*sqrt(3)*Cf^2*pi^2
                        + 139968*sqrt(3)*Cf^2*scripth312
                        + 139968*sqrt(3)*Cf^2*scripth432
                        - 1399680*sqrt(3)*Cf^2*z3
                        + 729648*sqrt(3)*Cf^2
                        + 130816*sqrt(3)*Cf*Nf*pi^4*Tf
                        + 2198016*sqrt(3)*Cf*Nf*pi^2*Tf
                        - 186624*sqrt(3)*Cf*Nf*scripth312*Tf
                        - 186624*sqrt(3)*Cf*Nf*scripth432*Tf
                        + 3079296*sqrt(3)*Cf*Nf*Tf*z3
                        + 4039632*sqrt(3)*Cf*Nf*Tf
                        - 117504*sqrt(3)*Nf^2*pi^2*Tf^2
                        - 3494016*sqrt(3)*Nf^2*Tf^2
                        - 344817*ln(3)^2*Ca^2*pi
                        + 819396*ln(3)^2*Ca*Cf*pi
                        + 125388*ln(3)^2*Ca*Nf*pi*Tf
                        - 11664*ln(3)^2*Cf^2*pi
                        - 303264*ln(3)^2*Cf*Nf*pi*Tf
                        + 4137804*ln(3)*Ca^2*pi
                        - 9832752*ln(3)*Ca*Cf*pi
                        - 1504656*ln(3)*Ca*Nf*pi*Tf
                        + 139968*ln(3)*Cf^2*pi
                        + 3639168*ln(3)*Cf*Nf*pi*Tf
                        + 370359*Ca^2*pi^3
                        - 880092*Ca*Cf*pi^3
                        - 134676*Ca*Nf*pi^3*Tf
                        + 12528*Cf^2*pi^3
                        + 325728*Cf*Nf*pi^3*Tf))/(157464*sqrt(3))*ggr^6;

gamma22_smom := 0;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


C_11 := + 1 

        + (cf*( + 36*psiprime(1/3)*al
                - 42*psiprime(1/3)
                - 24*al*pi^2
                - 27*al
                + 28*pi^2
                + 459))/81*ggr^2 

        + (cf*( + 5184*sqrt(3)*psiprime(1/3)^2*al^2*cf
                - 12096*sqrt(3)*psiprime(1/3)^2*al*cf
                + 5832*sqrt(3)*psiprime(1/3)^2*ca
                - 4608*sqrt(3)*psiprime(1/3)^2*cf
                + 11664*sqrt(3)*psiprime(1/3)*al^2*ca
                - 6912*sqrt(3)*psiprime(1/3)*al^2*cf*pi^2
                - 13608*sqrt(3)*psiprime(1/3)*al^2*cf
                - 39366*sqrt(3)*psiprime(1/3)*al*ca
                + 16128*sqrt(3)*psiprime(1/3)*al*cf*pi^2
                + 328536*sqrt(3)*psiprime(1/3)*al*cf
                - 7776*sqrt(3)*psiprime(1/3)*ca*pi^2
                + 99468*sqrt(3)*psiprime(1/3)*ca
                + 6144*sqrt(3)*psiprime(1/3)*cf*pi^2
                - 613656*sqrt(3)*psiprime(1/3)*cf
                + 46656*sqrt(3)*psiprime(1/3)*nf*tf
                - 972*sqrt(3)*psiprime3(1/3)*al*ca
                - 1944*sqrt(3)*psiprime3(1/3)*al*cf
                + 5103*sqrt(3)*psiprime3(1/3)*ca
                - 5022*sqrt(3)*psiprime3(1/3)*cf
                - 629856*sqrt(3)*ss2(pi/6)*al*ca
                + 1259712*sqrt(3)*ss2(pi/6)*al*cf
                + 2519424*sqrt(3)*ss2(pi/6)*ca
                - 5248800*sqrt(3)*ss2(pi/6)*cf
                + 1259712*sqrt(3)*ss2(pi/2)*al*ca
                - 2519424*sqrt(3)*ss2(pi/2)*al*cf
                - 5038848*sqrt(3)*ss2(pi/2)*ca
                + 10497600*sqrt(3)*ss2(pi/2)*cf
                + 1049760*sqrt(3)*ss3(pi/6)*al*ca
                - 2099520*sqrt(3)*ss3(pi/6)*al*cf
                - 4199040*sqrt(3)*ss3(pi/6)*ca
                + 8748000*sqrt(3)*ss3(pi/6)*cf
                - 839808*sqrt(3)*ss3(pi/2)*al*ca
                + 1679616*sqrt(3)*ss3(pi/2)*al*cf
                + 3359232*sqrt(3)*ss3(pi/2)*ca
                - 6998400*sqrt(3)*ss3(pi/2)*cf
                - 7776*sqrt(3)*al^2*ca*pi^2
                - 8748*sqrt(3)*al^2*ca
                + 2304*sqrt(3)*al^2*cf*pi^4
                + 9072*sqrt(3)*al^2*cf*pi^2
                + 7290*sqrt(3)*al^2*cf
                + 2592*sqrt(3)*al*ca*pi^4
                + 26244*sqrt(3)*al*ca*pi^2
                + 17496*sqrt(3)*al*ca*scripth312
                + 17496*sqrt(3)*al*ca*scripth432
                + 26244*sqrt(3)*al*ca*z3
                - 34992*sqrt(3)*al*ca
                - 192*sqrt(3)*al*cf*pi^4
                - 219024*sqrt(3)*al*cf*pi^2
                + 34992*sqrt(3)*al*cf*scripth312
                + 34992*sqrt(3)*al*cf*scripth432
                + 104976*sqrt(3)*al*cf*z3
                - 90882*sqrt(3)*al*cf
                - 11016*sqrt(3)*ca*pi^4
                - 66312*sqrt(3)*ca*pi^2
                - 34992*sqrt(3)*ca*scripth312
                - 34992*sqrt(3)*ca*scripth432
                - 734832*sqrt(3)*ca*z3
                + 1759644*sqrt(3)*ca
                + 11344*sqrt(3)*cf*pi^4
                + 409104*sqrt(3)*cf*pi^2
                - 40824*sqrt(3)*cf*scripth312
                - 40824*sqrt(3)*cf*scripth432
                + 559872*sqrt(3)*cf*z3
                + 107568*sqrt(3)*cf
                - 31104*sqrt(3)*nf*pi^2*tf
                - 642168*sqrt(3)*nf*tf
                - 4374*ln(3)^2*al*ca*pi
                + 8748*ln(3)^2*al*cf*pi
                + 17496*ln(3)^2*ca*pi
                - 36450*ln(3)^2*cf*pi
                + 52488*ln(3)*al*ca*pi
                - 104976*ln(3)*al*cf*pi
                - 209952*ln(3)*ca*pi
                + 437400*ln(3)*cf*pi
                + 4698*al*ca*pi^3
                - 9396*al*cf*pi^3
                - 18792*ca*pi^3
                + 39150*cf*pi^3))/(26244*sqrt(3))*ggr^4;


C_12 := + (cf*( + 24*psiprime(1/3)
                - 54*al
                - 16*pi^2
                - 297))/162*ggr^2

        + (cf*( + 13824*sqrt(3)*psiprime(1/3)^2*al*cf
                - 23328*sqrt(3)*psiprime(1/3)^2*ca
                + 35136*sqrt(3)*psiprime(1/3)^2*cf
                - 5832*sqrt(3)*psiprime(1/3)*al^2*ca
                - 19440*sqrt(3)*psiprime(1/3)*al^2*cf
                + 107892*sqrt(3)*psiprime(1/3)*al*ca
                - 18432*sqrt(3)*psiprime(1/3)*al*cf*pi^2
                - 342144*sqrt(3)*psiprime(1/3)*al*cf
                + 31104*sqrt(3)*psiprime(1/3)*ca*pi^2
                - 122472*sqrt(3)*psiprime(1/3)*ca
                - 46848*sqrt(3)*psiprime(1/3)*cf*pi^2
                + 824904*sqrt(3)*psiprime(1/3)*cf
                - 44064*sqrt(3)*psiprime(1/3)*nf*tf
                + 972*sqrt(3)*psiprime3(1/3)*al*ca
                - 9720*sqrt(3)*psiprime3(1/3)*ca
                + 18792*sqrt(3)*psiprime3(1/3)*cf
                + 944784*sqrt(3)*ss2(pi/6)*al*ca
                - 1679616*sqrt(3)*ss2(pi/6)*al*cf
                - 4513968*sqrt(3)*ss2(pi/6)*ca
                + 10917504*sqrt(3)*ss2(pi/6)*cf
                - 1889568*sqrt(3)*ss2(pi/2)*al*ca
                + 3359232*sqrt(3)*ss2(pi/2)*al*cf
                + 9027936*sqrt(3)*ss2(pi/2)*ca
                - 21835008*sqrt(3)*ss2(pi/2)*cf
                - 1574640*sqrt(3)*ss3(pi/6)*al*ca
                + 2799360*sqrt(3)*ss3(pi/6)*al*cf
                + 7523280*sqrt(3)*ss3(pi/6)*ca
                - 18195840*sqrt(3)*ss3(pi/6)*cf
                + 1259712*sqrt(3)*ss3(pi/2)*al*ca
                - 2239488*sqrt(3)*ss3(pi/2)*al*cf
                - 6018624*sqrt(3)*ss3(pi/2)*ca
                + 14556672*sqrt(3)*ss3(pi/2)*cf
                + 3888*sqrt(3)*al^2*ca*pi^2
                - 21870*sqrt(3)*al^2*ca
                + 12960*sqrt(3)*al^2*cf*pi^2
                + 37908*sqrt(3)*al^2*cf
                - 2592*sqrt(3)*al*ca*pi^4
                - 71928*sqrt(3)*al*ca*pi^2
                - 52488*sqrt(3)*al*ca*z3
                - 113724*sqrt(3)*al*ca
                + 6144*sqrt(3)*al*cf*pi^4
                + 228096*sqrt(3)*al*cf*pi^2
                - 139968*sqrt(3)*al*cf*z3
                + 76788*sqrt(3)*al*cf
                + 15552*sqrt(3)*ca*pi^4
                + 81648*sqrt(3)*ca*pi^2
                + 34992*sqrt(3)*ca*scripth312
                + 34992*sqrt(3)*ca*scripth432
                + 1277208*sqrt(3)*ca*z3
                - 2488482*sqrt(3)*ca
                - 34496*sqrt(3)*cf*pi^4
                - 549936*sqrt(3)*cf*pi^2
                + 46656*sqrt(3)*cf*scripth312
                + 46656*sqrt(3)*cf*scripth432
                - 1609632*sqrt(3)*cf*z3
                - 188892*sqrt(3)*cf
                + 29376*sqrt(3)*nf*pi^2*tf
                + 946080*sqrt(3)*nf*tf
                + 6561*ln(3)^2*al*ca*pi
                - 11664*ln(3)^2*al*cf*pi
                - 31347*ln(3)^2*ca*pi
                + 75816*ln(3)^2*cf*pi
                - 78732*ln(3)*al*ca*pi
                + 139968*ln(3)*al*cf*pi
                + 376164*ln(3)*ca*pi
                - 909792*ln(3)*cf*pi
                - 7047*al*ca*pi^3
                + 12528*al*cf*pi^3
                + 33669*ca*pi^3
                - 81432*cf*pi^3))/(104976*sqrt(3))*ggr^4;

C_22 := + 1;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


